KATch: A Fast Symbolic Verifier for NetKAT

We develop new data structures and algorithms for checking verification queries in NetKAT, a domain-specific language for specifying the behavior of network data planes. Our results extend the techniques obtained in prior work on symbolic automata and provide a framework for building efficient and scalable verification tools. We present KATch, an implementation of these ideas in Scala, featuring an extended set of NetKAT operators that are useful for expressing network-wide specifications, and a verification engine that constructs a bisimulation or generates a counter-example showing that none exists. We evaluate the performance of our implementation on real-world and synthetic benchmarks, verifying properties such as reachability and slice isolation, typically returning a result in well under a second, which is orders of magnitude faster than previous approaches. Our advancements underscore NetKAT's potential as a practical, declarative language for network specification and verification.

==> cleanbib.py <==
# This script cleans up a bibtex file by removing unused entries and
# standardizing citekeys. It also replaces citekeys in tex files.
# It also removes useless fields from the bibtex entries.
# It also replaces some conference names with their abbreviations.
# USE AT YOUR OWN RISK. ALWAYS CHECK THE OUTPUT MANUALLY.

import bibtexparser
from bibtexparser.bwriter import BibTexWriter
import re
import pathlib
import urllib.request
import json

input_bib = "refs.bib"  # Replace with your bib file path
output_bib = "refs.bib"  # Replace with your desired output file path
texfiles = "pldi24.tex" # TeX files to search for cite keys
delete_unused_citekeys = False # delete citekeys not found in TeX files
standardize_citekeys = True # standardize citekeys to author_conference_year
remove_PACMPL = True # remove PACMPL journal name
check_missing_doi = True
search_dblp_enabled = True

# Load the bib file
with open(input_bib, 'r') as bibfile:
  bib_database = bibtexparser.load(bibfile)

# Regex to find \cite{...} commands
cite_regex = r"\\cite(?:t|p|author|)(?:\[[^]]*\])?{([^}]*)}"
used_citekeys = [cite.strip()
  for file in pathlib.Path('.').glob(texfiles)
  for line in open(file)
  for citelist in re.findall(cite_regex,line)
  for cite in citelist.split(',')]

bib_citekeys = [entry['ID'] for entry in bib_database.entries]

if set(used_citekeys) != set(bib_citekeys):
  print('Citekeys do not match:')
  print("Used in TeX but not in bib:")
  print(set(used_citekeys) - set(bib_citekeys))
  print("Found in bib but not used in TeX:")
  print(set(bib_citekeys) - set(used_citekeys))

if delete_unused_citekeys:
  bib_database.entries = [
    entry for entry in bib_database.entries
    if entry['ID'] in used_citekeys
  ]

remove = [
  'series', 'biburl', 'timestamp', 'bibsource', 'publisher', 'editor',
  'pages', 'keywords', 'numpages', 'articleno', 'volume', 'abstract',
  'isbn', 'issn', 'urn', 'month', 'address', 'location', 'note', 'nourlbecauseofdoi',
  'jnf', 'recent'
]

confs = [
  'ECOOP', 'ESOP', 'APLAS', 'ICFP', 'CONCUR', 'TACAS', 'ICECCS',
  'POPL', 'FOSSACS', 'JFP', 'PLACES', 'MSCS', 'PLDI', 'PPDP', 'TOPLAS', 'LICS',
  'STACS', 'AISTATS','SIGCOMM','NSDI','FMCO','F-IDE','SPLASH',
]

replace = {conf: conf for conf in confs}
replace['Haskell'] = 'Haskell Symposium'
replace['Principles and Practice of Declarative Programming'] = 'PPDP'
replace['Networked Systems Design and Implementation'] = 'NSDI'
replace['Principles of Programming Languages'] = 'POPL'
replace['Programming Language Design and Implementation'] = 'PLDI'
replace['Tools and Algorithms for the Construction and Analysis of Systems'] = 'TACAS'
replace['Conference of the ACM Special Interest Group on Data Communication'] = 'SIGCOMM'
replace['International Conference on Functional Programming'] = 'ICFP'

# Loop over each entry in the bib file
for entry in bib_database.entries:
  if 'author' not in entry and 'editor' in entry:
    entry['author'] = entry['editor']
    del entry['editor']
  # If the entry has a "series" field, remove it
  for rem in remove:
    entry.pop(rem, None)
  if 'doi' in entry and 'url' in entry:
    del entry['url']
  if 'journal' in entry:
    if entry['journal'] == 'Proc. {ACM} Program. Lang.':
      entry['journal'] = 'PACMPL'
    if entry['journal'] == 'PACMPL' and remove_PACMPL:
      entry['journal'] = ''
    if entry['journal'] == 'Log. Methods Comput. Sci.':
      entry['journal'] = 'LMCS'
    if 'J. Funct. Program.' in entry['journal']:
      entry['journal'] = 'JFP'
  if 'booktitle' in entry:
    for rep in replace.keys():
      if rep in entry['booktitle']:
        entry['booktitle'] = replace[rep]
    if len(entry['booktitle']) > 20:
       print(entry['booktitle'])
  if 'author' not in entry:
    print('No author for ' + entry['ID'])
    print("- " + str(entry))
  entry['author'] = ' '.join(entry['author'].split())
  if 'title' in entry:
    entry['title'] = ' '.join(entry['title'].split())
  if 'number' in entry:
    entry['number'] = entry['number'].replace('{', '').replace('}', '')
    # if number is only [0-9]*, delete
    if re.match(r"^[0-9-]*$", entry['number']):
      del entry['number']
  if 'journal' in entry:
    entry['journal'] = entry['journal'].replace('{', '').replace('}', '')

def search_dblp(query):
  """Search DBLP for the cite key, replacing _ with space."""
  query = query.replace("_","%20").replace(" ","%20")
  url = f"https://dblp.org/search/publ/api?q={query}&h=10&format=json"
  result = urllib.request.urlopen(url)
  js = json.loads(result.read().decode('utf-8'))
  try:
    return js['result']['hits']['hit']
  except KeyError:
    return []

def get_bibtex(dblpkey):
  """Given a DBLP key, find the bibtex record.
     Optionally, replace the cite key with replacementkey."""
  url = f"https://dblp.org/rec/{dblpkey}.bib"
  result = urllib.request.urlopen(url)
  bib = result.read().decode('utf-8')
  return bib

def search_bib(query):
  """Find the bibtex record for a search query string.
     Gives an error if none or multiple results exist."""
  papers = search_dblp(query)
  bibs = [get_bibtex(paper['info']['key']) for paper in papers]
  return bibs

# Check for missing doi
if check_missing_doi:
  for entry in bib_database.entries:
    if 'doi' not in entry:
      print("")
      print(f"Missing doi for {entry['ID']}")
      if search_dblp_enabled:
        print(f"Searching DBLP for {entry['title']}")
        bibs = "\n".join(search_bib(entry['title']))
        parsed = bibtexparser.loads(bibs)
        # parsed.entries = [e for e in parsed.entries if e['ENTRYTYPE'] == entry['ENTRYTYPE']]
        if len(parsed.entries) == 1:
          print("Found one result:")
          print("- " + str(parsed.entries[0]))
          if 'doi' not in parsed.entries[0]:
            print("The DBLP entry doesn't have a doi either.")
            continue
          print("Do you want to replace the entry with this one? [y/n]")
          if input() == 'y':
            entry['doi'] = parsed.entries[0]['doi']
            print("Replaced.")
        elif len(parsed.entries) == 0:
          print("Found no results.")
        else:
          print("Found multiple results:")
          for bib in parsed.entries:
            for rem in remove:
              bib.pop(rem, None)
            print("- " + str(bib))
          print('Closest match:')
          def score(bib):
            return int(bib['year'] == entry['year']) + int(bib['ENTRYTYPE'] == entry['ENTRYTYPE']) + \
                    int("".join(bib['title'].split()) == "".join(entry['title'].split()))
          parsed.entries.sort(key=score, reverse=True)
          print("- " + str(parsed.entries[0]))
          if 'doi' not in parsed.entries[0]:
            print("No doi found for this entry.")
            continue
          print("Do you want to replace the entry with this one? [y/n]")
          if input() == 'y':
            entry['doi'] = parsed.entries[0]['doi']
            print("Replaced.")

old2newkey = {}
newdata = {}
if standardize_citekeys:
  for entry in bib_database.entries:
    # Get author surname
    author_surname = entry['author'].split(' and')[0]
    if ',' in author_surname:
      author_surname = author_surname.split(',')[0]
    else:
      author_surname = author_surname.split(' ')[-1]
    author_surname = author_surname.replace("'", '').replace('{', '').replace('}', '').replace('\\', '').replace('-', '')
    author_surname = author_surname.replace('"', '').replace('ß', 'ss').replace('ö', '')

    # Get year
    year = entry['year']

    # Make citekey {author_surname}{year}
    exists = False
    new_key = f"{author_surname}{year}"
    while new_key in newdata:
      print(f"Duplicate key {new_key} for {entry['ID']} and {newdata[new_key]['ID']} !!!")
      otherdata = newdata[new_key]
      if 'title' in otherdata and 'title' in entry and otherdata['title'].lower() == entry['title'].lower():
        print("Same title, ignoring.")
        exists = True
        break
      new_key = new_key + 'a'
    if new_key != entry['ID']:
      print(f"Standardizing {entry['ID']} to {new_key}")
    old2newkey[entry['ID']] = new_key
    if exists:
      entry['ID'] = "REMOVE"
    else:
      newdata[new_key] = entry.copy()
      entry['ID'] = new_key

  def replace_with_dict(text, dic):
      # Create a regular expression that matches any of the keys in dic
      # Sort keys by length to avoid partial matches
      keys = sorted(dic.keys(), key=len, reverse=True)
      pattern = re.compile("(" + ")|(".join([re.escape(k) for k in keys]) + ")", re.M)

      # Function to look up the match
      def lookup(match):
          return dic[match.group(0)]

      # Use the lookup function as the replacement
      return pattern.sub(lookup, text)

  # Replace citekeys in tex files
  for file in pathlib.Path('.').glob(texfiles):
    with open(file, 'r') as texfile:
      tex = texfile.read()
    replace = lambda match: replace_with_dict(match.group(0), old2newkey)
    tex = re.sub(cite_regex, replace, tex)
    with open(file, 'w') as texfile:
      texfile.write(tex)

# Remove entries with ID "REMOVE"
bib_database.entries = [entry for entry in bib_database.entries if entry['ID'] != "REMOVE"]

# Write the bib file back out
with open(output_bib, 'w') as bibfile:
  writer = BibTexWriter()
  writer.comma_first = False  # place the comma at the end
  bibfile.write(writer.write(bib_database))


==> plots/minspeedup.py <==
data = """Layer42 & 135 & 0.00 & 0.04 & 0.00 & 0.04 & 0.01 & 0.07 & 13\\
Compuserv & 539 & 0.01 & 0.36 & 0.01 & 0.38 & 0.01 & 0.85 & 62\\
Airtel & 785 & 0.01 & 0.83 & 0.01 & 0.84 & 0.02 & 2.08 & 92\\
Belnet & 1388 & 0.01 & 3.17 & 0.01 & 3.16 & 0.04 & 7.99 & 224\\
Shentel & 1865 & 0.02 & 4.01 & 0.02 & 4.00 & 0.04 & 9.80 & 259\\
Arpa & 1964 & 0.01 & 4.32 & 0.02 & 4.32 & 0.05 & 10.99 & 317\\
Sanet & 4100 & 0.04 & 23.46 & 0.03 & 25.23 & 0.12 & 62.70 & 762\\
Uunet & 5456 & 0.04 & 81.54 & 0.04 & 81.92 & 0.15 & 204.85 & 1982\\
Missouri & 9680 & .011 & 161.28 & 0.10 & 165.85 & 0.27 & 519.46 & 1934 \\
Telcove & 10720 & 0.09 & 464.15 & 0.08 & 465.27 & 0.28 & 1274.24 & 5953 \\
Deltacom & 27092 & 0.31 & 2392.56 & 0.30 & 2523.03 & 0.75 & 7069.54 & 9384\\
Cogentco & 79682 & 0.97 & 22581.39 & 0.88 & 23300.87 & - & - & 26334\\
FatTree-4 & 2777 & 0.02 & 2.27 & 0.03 & 5.53 & 0.02 & 10.51 & 486\\
FatTree-6 & 22856 & 0.25 & 1033.57 & - & - & 0.35 & 793.83 & 2248\\
FatTree-8 & 58483 & 0.67 & 14984.44 & 0.77 & 16452.51 & - & - & 22505\\"""

def tofloat(x):
  try:
    return float(x)
  except:
    return 1.0

for row in data.split("\n"):
  # compute min of 4th/3rd, 6th/5th, 8th/7th
  vals = row.split(" & ")
  # print(vals)
  if len(vals) < 9:
    continue
  vals = vals[2:][:-1]
  # print(len(vals))
  # print(vals)
  vals = [tofloat(x) for x in vals]
  m = 23823489234
  for i in range(3):
    a = vals[2*i]
    b = vals[2*i+1]
    speedup = b/a if a > 0 else 34234234234
    if speedup != 1.0: m = min(m, speedup)
  print(round(m))




